Six loop critical exponent analysis for Lee-Yang and percolation theory

Using the recent six loop renormalization group functions for Lee-Yang and percolation theory constructed by Schnetz from a scalar cubic Lagrangian, we deduce the $\epsilon$ expansion of the critical exponents for both cases. Estimates for the exponents in three, four and five dimensions are extracted using two-sided Pad\'{e} approximants and shown to be compatible with values from other approaches.

==> anc/percly6.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                Electronic version of the critical exponents 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Notation:
%
% ep is epsilon.
% zn is the Riemann zeta function or multiple zeta.
% The prefix ly denotes Lee-Yang theory and perc indicates percolation theory.
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                            Lee-Yang exponents
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   lyeta =

       + ep * (
          - 1/9
          )

       + ep^2 * (
          - 43/729
          )

       + ep^3 * (
          - 8375/236196
          + 16/243*z3
          )

       + ep^4 * (
          - 3883409/76527504
          - 80/2187*z5
          + 4/81*z4
          - 716/19683*z3
          )

       + ep^5 * (
          - 1545362585/24794911296
          - 4172/2187*z7
          - 100/2187*z6
          + 80524/59049*z5
          - 179/6561*z4
          + 37643/59049*z3
          + 136/2187*z3^2
          )

       + ep^6 * (
          - 152041988501/2677850419968
          + 1734712/59049*z9
          + 4624/3645*z53
          - 7781/1215*z8
          - 6992407/354294*z7
          + 99440/59049*z6
          - 158942329/28697814*z5
          + 37643/78732*z4
          - 440890397/258280326*z3
          - 15616/59049*z3*z5
          + 68/729*z3*z4
          + 129968/177147*z3^2
          + 3584/6561*z3^3
          );

   lysigma =

       + ep * (
          - 1/12
          )

       + ep^2 * (
          - 79/3888
          )

       + ep^3 * (
          - 10445/1259712
          + 1/81*z3
          )

       + ep^4 * (
          - 4047533/408146688
          - 5/729*z5
          + 1/108*z4
          - 161/26244*z3
          )

       + ep^5 * (
          - 1601178731/132239526912
          - 1043/2916*z7
          - 25/2916*z6
          + 20101/78732*z5
          - 161/34992*z4
          + 112399/944784*z3
          + 17/1458*z3^2
          )

       + ep^6 * (
          - 158574097133/14281868906496
          + 216839/39366*z9
          + 289/1215*z53
          - 7781/6480*z8
          - 7029955/1889568*z7
          + 49645/157464*z6
          - 156752701/153055008*z5
          + 112399/1259712*z4
          - 107952203/344373768*z3
          - 976/19683*z3*z5
          + 17/972*z3*z4
          + 32669/236196*z3^2
          + 224/2187*z3^3
          )

       + 1/2
         ;

   lynu_c =

       + ep * (
          + 1/36
          )

       + ep^2 * (
          + 29/23328
          )

       + ep^3 * (
          - 8879/7558272
          + 1/486*z3
          )

       + ep^4 * (
          - 4526999/2448880128
          - 5/4374*z5
          + 1/648*z4
          - 107/157464*z3
          )

       + ep^5 * (
          - 1845636677/793437161472
          - 1043/17496*z7
          - 25/17496*z6
          + 20011/472392*z5
          - 107/209952*z4
          + 111757/5668704*z3
          + 17/8748*z3^2
          )

       + ep^6 * (
          - 191795557319/85691213438976
          + 216839/236196*z9
          + 289/7290*z53
          - 7781/38880*z8
          - 7142599/11337408*z7
          + 12355/236196*z6
          - 150269137/918330048*z5
          + 111757/7558272*z4
          - 404651861/8264970432*z3
          - 488/59049*z3*z5
          + 17/5832*z3*z4
          + 4141/177147*z3^2
          + 112/6561*z3^3
          )

       + 1/4
         ;

   lyomega =

       + ep * (
          + 1
          )

       + ep^2 * (
          - 125/162
          )

       + ep^3 * (
          + 36755/52488
          + 20/27*z3
          )

       + ep^4 * (
          - 31725355/17006112
          + 160/81*z5
          + 5/9*z4
          - 9673/2187*z3
          )

       + ep^5 * (
          + 17088604709/5509980288
          - 21980/243*z7
          + 200/81*z6
          + 1050770/19683*z5
          - 9673/2916*z4
          + 12094613/354294*z3
          + 1384/243*z3^2
          )

       + ep^6 * (
          - 3218943170927/595077871104
          + 9801800/6561*z9
          + 5968/81*z53
          - 81733/243*z8
          - 14402270/19683*z7
          + 5235625/78732*z6
          - 677377966/1594323*z5
          + 12094613/472392*z4
          - 22622670455/114791256*z3
          - 16640/2187*z3*z5
          + 692/81*z3*z4
          + 1880255/59049*z3^2
          + 23680/729*z3^3
          );

   lytheta =

       + ep * (
          + 1/4
          )

       + ep^2 * (
          - 107/648
          )

       + ep^3 * (
          + 8129/52488
          + 5/27*z3
          )

       + ep^4 * (
          - 3818417/8503056
          + 40/81*z5
          + 5/36*z4
          - 9475/8748*z3
          )

       + ep^5 * (
          + 7972456399/11019960576
          - 5495/243*z7
          + 50/81*z6
          + 263750/19683*z5
          - 9475/11664*z4
          + 11918591/1417176*z3
          + 346/243*z3^2
          )

       + ep^6 * (
          - 377937484105/297538935552
          + 2450450/6561*z9
          + 1492/81*z53
          - 81733/972*z8
          - 29209567/157464*z7
          + 5256775/314928*z6
          - 1335259205/12754584*z5
          + 11918591/1889568*z4
          - 11090116969/229582512*z3
          - 4160/2187*z3*z5
          + 173/81*z3*z4
          + 959221/118098*z3^2
          + 5920/729*z3^3
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                           Percolation exponents
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   percalpha =

       + ep * (
          + 1/7
          )

       + ep^2 * (
          - 443/12348
          )

       + ep^3 * (
          - 370187/21781872
          + 178/2401*z3
          )

       + ep^4 * (
          - 133741081/38423222208
          - 1880/7203*z5
          + 267/4802*z4
          + 143861/6353046*z3
          )

       + ep^5 * (
          - 127531100903/9682651996416
          + 4428/16807*z7
          - 2350/7203*z6
          + 1561982/3176523*z5
          + 143861/8470728*z4
          + 304564789/1600967592*z3
          - 67000/2470629*z3^2
          )

       + ep^6 * (
          - 1760162509991/632599930432512
          + 12341396/1058841*z9
          + 336816/4117715*z53
          + 1084533/4117715*z8
          - 17904749/1411788*z7
          + 15031085/25412184*z6
          - 182554231/200120949*z5
          + 304564789/2134623456*z4
          - 1985370060917/2824106832288*z3
          - 1951328/2470629*z3*z5
          - 33500/823543*z3*z4
          - 6882916/155649627*z3^2
          + 23488/117649*z3^3
          )

       - 1
         ;

   percbeta =

       + ep * (
          - 1/7
          )

       + ep^2 * (
          - 61/12348
          )

       + ep^3 * (
          - 19405/21781872
          - 38/2401*z3
          )

       + ep^4 * (
          - 84318803/38423222208
          + 440/7203*z5
          - 57/4802*z4
          + 5281/6353046*z3
          )

       + ep^5 * (
          + 7457829179/9682651996416
          - 1642/16807*z7
          + 550/7203*z6
          - 13406/117649*z5
          + 5281/8470728*z4
          - 46787653/1600967592*z3
          + 6688/2470629*z3^2
          )

       + ep^6 * (
          - 2938640361995/1897799791297536
          - 7472812/3176523*z9
          - 21816/4117715*z53
          - 1302571/8235430*z8
          + 417731/151263*z7
          - 129405/941192*z6
          + 12603706/66706983*z5
          - 46787653/2134623456*z4
          + 457789037921/2824106832288*z3
          + 166480/823543*z3*z5
          + 3344/823543*z3*z4
          + 1398094/155649627*z3^2
          - 14144/352947*z3^3
          )

       + 1
         ;

   percdelta =

       + ep * (
          + 2/7
          )

       + ep^2 * (
          + 565/6174
          )

       + ep^3 * (
          + 371953/10890936
          - 64/2401*z3
          )

       + ep^4 * (
          + 300656141/19211611104
          + 80/1029*z5
          - 48/2401*z4
          - 77584/3176523*z3
          )

       + ep^5 * (
          + 67649411155/4841325998208
          + 498/16807*z7
          + 100/1029*z6
          - 496256/3176523*z5
          - 19396/1058841*z4
          - 84030083/800483796*z3
          + 46936/2470629*z3^2
          )

       + ep^6 * (
          + 9026360188351/948899895648768
          - 695512/151263*z9
          - 271368/4117715*z53
          + 1738647/8235430*z8
          + 2084555/470596*z7
          - 593860/3176523*z6
          + 70128049/200120949*z5
          - 84030083/1067311728*z4
          + 297068306929/1412053416144*z3
          + 453008/2470629*z3*z5
          + 23468/823543*z3*z4
          + 2925010/155649627*z3^2
          - 9344/117649*z3^3
          )

       + 2
         ;

   percd_f =

       + ep * (
          - 10/21
          )

       + ep^2 * (
          + 103/9261
          )

       + ep^3 * (
          + 93619/16336404
          - 128/7203*z3
          )

       + ep^4 * (
          + 103309103/28817416656
          + 160/3087*z5
          - 32/2401*z4
          - 94688/9529569*z3
          )

       + ep^5 * (
          + 43137745921/7261988997312
          + 332/16807*z7
          + 200/3087*z6
          - 1168912/9529569*z5
          - 23672/3176523*z4
          - 77003747/1200725694*z3
          + 93872/7411887*z3^2
          )

       + ep^6 * (
          + 13252084726607/4270049530419456
          - 1391024/453789*z9
          - 180912/4117715*z53
          + 579549/4117715*z8
          + 2079575/705894*z7
          - 1408220/9529569*z6
          + 162523778/600362847*z5
          - 77003747/1600967592*z4
          + 350196946003/2118080124216*z3
          + 906016/7411887*z3*z5
          + 46936/2470629*z3*z4
          + 3664172/466948881*z3^2
          - 18688/352947*z3^3
          )

       + 4
         ;

   perceta =

       + ep * (
          - 1/21
          )

       + ep^2 * (
          - 206/9261
          )

       + ep^3 * (
          - 93619/8168202
          + 256/7203*z3
          )

       + ep^4 * (
          - 103309103/14408708328
          - 320/3087*z5
          + 64/2401*z4
          + 189376/9529569*z3
          )

       + ep^5 * (
          - 43137745921/3630994498656
          - 664/16807*z7
          - 400/3087*z6
          + 2337824/9529569*z5
          + 47344/3176523*z4
          + 77003747/600362847*z3
          - 187744/7411887*z3^2
          )

       + ep^6 * (
          - 13252084726607/2135024765209728
          + 2782048/453789*z9
          + 361824/4117715*z53
          - 1159098/4117715*z8
          - 2079575/352947*z7
          + 2816440/9529569*z6
          - 325047556/600362847*z5
          + 77003747/800483796*z4
          - 350196946003/1059040062108*z3
          - 1812032/7411887*z3*z5
          - 93872/2470629*z3*z4
          - 7328344/466948881*z3^2
          + 37376/352947*z3^3
          );

   percgamma =

       + ep * (
          + 1/7
          )

       + ep^2 * (
          + 565/12348
          )

       + ep^3 * (
          + 408997/21781872
          - 102/2401*z3
          )

       + ep^4 * (
          + 302378687/38423222208
          + 1000/7203*z5
          - 153/4802*z4
          - 154423/6353046*z3
          )

       + ep^5 * (
          + 112615442545/9682651996416
          - 1144/16807*z7
          + 1250/7203*z6
          - 838058/3176523*z5
          - 154423/8470728*z4
          - 210989483/1600967592*z3
          + 53624/2470629*z3^2
          )

       + ep^6 * (
          + 11157768253963/1897799791297536
          - 22078564/3176523*z9
          - 293184/4117715*z53
          + 218038/4117715*z8
          + 30321311/4235364*z7
          - 8043215/25412184*z6
          + 106931995/200120949*z5
          - 210989483/2134623456*z4
          + 1069791985075/2824106832288*z3
          + 136064/352947*z3*z5
          + 26812/823543*z3*z4
          + 4086728/155649627*z3^2
          - 42176/352947*z3^3
          )

       + 1
         ;

   percnu =

       + ep * (
          + 5/84
          )

       + ep^2 * (
          + 589/37044
          )

       + ep^3 * (
          + 716519/130691232
          - 89/7203*z3
          )

       + ep^4 * (
          + 344397667/230539333248
          + 940/21609*z5
          - 89/9604*z4
          - 222359/38118276*z3
          )

       + ep^5 * (
          + 141995802917/58095911978496
          - 738/16807*z7
          + 1175/21609*z6
          - 711901/9529569*z5
          - 222359/50824368*z4
          - 313903867/9605805552*z3
          + 33500/7411887*z3^2
          )

       + ep^6 * (
          + 29757051275785/34160396243355648
          - 6170698/3176523*z9
          - 56136/4117715*z53
          - 361511/8235430*z8
          + 17842757/8470728*z7
          - 13649285/152473104*z6
          + 83802155/600362847*z5
          - 313903867/12807740736*z4
          + 1893082324019/16944640993728*z3
          + 975664/7411887*z3*z5
          + 16750/2470629*z3*z4
          + 3793208/466948881*z3^2
          - 11744/352947*z3^3
          )

       + 1/2
         ;

   percsigma =

       + ep^2 * (
          - 1/98
          )

       + ep^3 * (
          - 773/172872
          + 5/343*z3
          )

       + ep^4 * (
          - 246103/203297472
          - 120/2401*z5
          + 15/1372*z4
          + 3551/605052*z3
          )

       + ep^5 * (
          - 149476871/51230962944
          + 199/4802*z7
          - 150/2401*z6
          + 300005/3176523*z5
          + 3551/806736*z4
          + 1763659/44471322*z3
          - 718/117649*z3^2
          )

       + ep^6 * (
          - 4189853447/4236160248432
          + 7387844/3176523*z9
          + 2250/117649*z53
          + 24757/941192*z8
          - 42017779/16941456*z7
          + 5768575/50824368*z6
          - 143110153/800483796*z5
          + 1763659/59295096*z4
          - 18252766321/134481277728*z3
          - 362972/2470629*z3*z5
          - 1077/117649*z3*z4
          - 124291/14823774*z3^2
          + 14080/352947*z3^3
          )

       + 1/2
         ;

   perctau =

       + ep * (
          - 1/14
          )

       + ep^2 * (
          - 313/24696
          )

       + ep^3 * (
          - 150697/43563744
          + 16/2401*z3
          )

       + ep^4 * (
          - 124383401/76846444416
          - 20/1029*z5
          + 12/2401*z4
          + 13348/3176523*z3
          )

       + ep^5 * (
          - 45091644259/19365303992832
          - 249/33614*z7
          - 25/1029*z6
          + 141704/3176523*z5
          + 3337/1058841*z4
          + 77797763/3201935184*z3
          - 11734/2470629*z3^2
          )

       + ep^6 * (
          - 1662624619001/1265199860865024
          + 173878/151263*z9
          + 67842/4117715*z53
          - 1738647/32941720*z8
          - 2080571/1882384*z7
          + 170515/3176523*z6
          - 78589417/800483796*z5
          + 77797763/4269246912*z4
          - 340712273113/5648213664576*z3
          - 113252/2470629*z3*z5
          - 5867/823543*z3*z4
          - 1012433/311299254*z3^2
          + 2336/117649*z3^3
          )

       + 5/2
         ;

   percomega =

       + ep * (
          + 1
          )

       + ep^2 * (
          - 671/882
          )

       + ep^3 * (
          + 40639/57624
          + 372/343*z3
          )

       + ep^4 * (
          - 317288185/304946208
          - 1360/343*z5
          + 279/343*z4
          - 348539/151263*z3
          )

       + ep^5 * (
          + 601352852897/691617999744
          - 55596/2401*z7
          - 1700/343*z6
          + 17305178/453789*z5
          - 348539/201684*z4
          + 11664257531/800483796*z3
          + 207440/117649*z3^2
          )

       + ep^6 * (
          + 33644508241033/406671383849472
          + 122890160/151263*z9
          + 3495600/117649*z53
          - 13215057/117649*z8
          - 1388669831/2117682*z7
          + 85910695/1815156*z6
          - 59563537247/400241898*z5
          + 11664257531/1067311728*z4
          - 17253383458933/201721916592*z3
          - 10633120/352947*z3*z5
          + 311160/117649*z3*z4
          + 43023079/7411887*z3^2
          + 46720/2401*z3^3
          );

   percoomega =

       + ep * (
          + 1/4
          )

       + ep^2 * (
          - 283/1764
          )

       + ep^3 * (
          + 324689/2074464
          + 93/343*z3
          )

       + ep^4 * (
          - 294452729/1219784832
          - 340/343*z5
          + 279/1372*z4
          - 328337/605052*z3
          )

       + ep^5 * (
          + 520662674885/2766471998976
          - 13899/2401*z7
          - 425/343*z6
          + 8542549/907578*z5
          - 328337/806736*z4
          + 11454697649/3201935184*z3
          + 51860/117649*z3^2
          )

       + ep^6 * (
          + 70447924854521/1626685535397888
          + 30722540/151263*z9
          + 873900/117649*z53
          - 13215057/470596*z8
          - 1394517869/8470728*z7
          + 84810295/7260624*z6
          - 57749587781/1600967592*z5
          + 11454697649/4269246912*z4
          - 16905364832761/806887666368*z3
          - 2658280/352947*z3*z5
          + 77790/117649*z3*z4
          + 44591123/29647548*z3^2
          + 11680/2401*z3^3
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


